Bethe-Salpeter Equation Calculations Based on Numerical Atomic Orbitals and Norm-Conserving Pseudopotentials: Dual-${\boldsymbol k}$-Mesh Strategy

We present a dual-$\boldsymbol k$-mesh implementation of the Bethe--Salpeter equation (BSE) based on numerical atomic orbitals (NAOs) and norm-conserving pseudopotentials within the ABACUS+LibRPA framework. By exploiting the localized resolution-of-identity (LRI) technique, the screened Coulomb interaction is cast into a real-space, unit-cell-indexed form $W_{\mu\nu}(\boldsymbol R)$ on the Born--von~K\'arm\'an supercell of the coarse $\boldsymbol k$-mesh. This real-space representation enables a Fourier interpolation of the BSE kernel from the coarse $\boldsymbol k$-mesh used in the preceding $GW$ calculation to an arbitrarily dense $\boldsymbol k$-mesh on which the BSE Hamiltonian is assembled and diagonalized, thereby giving rise naturally to a dual-$\boldsymbol k$-mesh workflow. Building on this scheme, we systematically examine the convergence of the absorption spectra with respect to the NAO basis set, the auxiliary basis set, and the $\boldsymbol k$-point sampling. Benchmark calculations for both molecular and periodic systems collectively validate the accuracy of the present implementation and establish the dual-$\boldsymbol k$-mesh strategy as a practical approach for $GW$+BSE calculations.

==> anc/supplemental_material.tex <==
\documentclass[10pt,a4paper]{article}
\usepackage[margin=0.8in]{geometry}
\usepackage[T1]{fontenc}
\usepackage[numbers,sort&compress]{natbib}
\usepackage{newtxtext,newtxmath,graphicx,amsmath,bm,booktabs}
\usepackage[colorlinks=true, linkcolor=blue, citecolor=blue, urlcolor=blue]{hyperref}
\usepackage{caption}
\usepackage{placeins}
\captionsetup{font=small}
\renewcommand{\thefigure}{S\arabic{figure}}
\renewcommand{\thetable}{S\arabic{table}}
\setlength{\parindent}{1em}
\begin{document}
\begin{center}
{\huge\bfseries Supplemental Material}\par\smallskip
{\large\bfseries Bethe--Salpeter Equation Calculations Based on Numerical Atomic Orbitals and Norm-Conserving Pseudopotentials: Dual-$k$-Mesh Strategy}\par\bigskip
{\normalsize Ziqing Guan$^{1,2}$, Yu Cao$^{1,3}$, Min-Ye Zhang$^{1,4}$, Peize Lin$^{5}$, Ruiyi Zhou$^{6,7}$, and Xinguo Ren$^{1,*}$}\par\medskip
{\small\itshape
$^1$Institute of Physics, Chinese Academy of Sciences, Beijing 100190, China\\
$^2$University of Chinese Academy of Sciences, Beijing 100049, China\\
$^3$HEDPS, CAPT, School of Physics and College of Engineering, Peking University, Beijing 100871, China\\
$^4$The NOMAD Laboratory at the Fritz-Haber-Institut der Max-Planck-Gesellschaft, Berlin 14195, Germany\\
$^5$Institute of Artificial Intelligence, Hefei Comprehensive National Science Center, Hefei 230026, Anhui, China\\
$^6$Institute of Molecular Physical Science, ETH Z\"urich, 8093 Z\"urich, Switzerland\\
$^7$Department of Chemistry, University of North Carolina at Chapel Hill, Chapel Hill, North Carolina 27599, USA\par}
\medskip
{\small $^*$Email: \href{mailto:renxg@iphy.ac.cn}{renxg@iphy.ac.cn}\par}
\end{center}

\section*{S1. BSE wall time and memory consumption}

\subsection*{Computational setup and measurement scope}
We benchmarked singlet TDA calculations for Si with 4 valence and 4 conduction bands, using fine $\bm k$-meshes of $7^3$, $8^3$, $11^3$, $14^3$, $17^3$, and $21^3$. ABACUS used the TZDP basis containing 44 NAOs and 794 original auxiliary basis functions per unit cell. The preceding $GW$ calculation used a $7^3$ coarse $\bm k$-mesh, with the auxiliary basis compressed to 334 functions using the algorithm described by Gong \textit{et al.}~\cite{gong2026}; it took 7892~s without space-group symmetry acceleration. The calculations used one dual-socket Intel Xeon 6743P-C node with 96 physical cores and 192 logical CPUs, running 16 MPI processes with 8 OpenMP threads per process. Configurations with 128 threads in total exceed the 96 physical cores, so part of the threads share physical cores through simultaneous multithreading.

The benchmarks use the smooth Coulomb cutoff, with intermediate reuse during matrix assembly. Table~\ref{tab:perf-abacus} separates RI preparation, matrix assembly, ELPA diagonalization, and optical postprocessing. RI preparation comprises reading the $C$, $V$, and $W$ matrices and distributing them among MPI processes. Its cost is nearly independent of the fine-mesh size. Assembly includes initialization, quasiparticle diagonal terms, electron--hole interactions, and communication. Optical postprocessing includes dipole matrix elements, transition analysis, and output. The BSE total additionally includes numerical checks and matrix redistribution, so it differs from the sum of the listed stages. The shared $GW$ preprocessing cost is excluded from the BSE totals.

\begin{table}[htbp]
\centering
\caption{ABACUS TDA BSE timings (s) with intermediate reuse and sampled peak memory (GiB). The shared preceding $GW$ calculation took 7892~s and is excluded from the BSE totals. All calculations use 16 MPI processes with 8 OpenMP threads per process.}
\label{tab:perf-abacus}
\begin{tabular}{cccccccc}\toprule
Mesh & Dimension & RI prep. & Assembly & ELPA & Optical & Total & Peak memory\\
\midrule
$7^3$ & 5488 & 1003.16 & 65.65 & 3.02 & 2.12 & 1074.79 & 120.92\\
$8^3$ & 8192 & 998.73 & 75.94 & 9.13 & 2.04 & 1086.92 & 124.51\\
$11^3$ & 21296 & 1015.56 & 348.76 & 119.35 & 6.59 & 1494.67 & 146.43\\
$14^3$ & 43904 & 1093.92 & 1206.00 & 1046.39 & 20.45 & 3382.87 & 213.89\\
$17^3$ & 78608 & 1071.45 & 3351.58 & 6192.09 & 45.78 & 10698.20 & 440.11\\
$21^3$ & 148176 & 1107.81 & 10610.68 & 40104.56 & 153.73 & 52105.40 & 1513.05\\
\bottomrule
\end{tabular}
\end{table}

\subsection*{MPI, OpenMP, and hybrid parallel scaling}
Figure~\ref{fig:si-mpi-scaling} summarizes MPI, OpenMP, and hybrid scaling for the $14^3$ mesh. MPI ranks share the work over atoms and $\bm k$-points. Within each rank, OpenMP distributes tensor contraction tasks across threads. During these contractions, each MKL matrix multiplication uses 1 thread to avoid nested threading. Table~\ref{tab:si-mpi-scaling} varies MPI ranks with 8 OpenMP threads per rank, with $S(p)=T(1)/T(p)$ and $E(p)=S(p)/p$. Total-time efficiency reaches 94.26\% at 2 ranks, and speedup reaches 3.77 at 8 ranks.

\begin{figure}[htbp]
\centering
\includegraphics[width=0.98\linewidth]{si_mpi_scaling.pdf}
\caption{Stage-resolved and total wall times for Si BSE calculations on the fixed $14^3$ fine mesh. Panels show (a) varying MPI ranks with 8 OpenMP threads per rank, (b) varying OpenMP threads per rank with 8 MPI ranks, and (c) varying the rank--thread allocation with 128 logical threads in total. The left axes show RI preparation, matrix assembly, ELPA, and total wall times on logarithmic scales with panel-specific limits. Purple dashed curves show optical postprocessing times on the linear right axes. Data correspond to Tables~\ref{tab:si-mpi-scaling}, \ref{tab:si-thread-scaling}, and~\ref{tab:si-hybrid-scaling}.}
\label{fig:si-mpi-scaling}
\end{figure}

\begin{table}[htbp]
\centering
\setlength{\tabcolsep}{3pt}
\caption{Stage-resolved ABACUS BSE wall times, total-time speedups, and parallel efficiencies for a fixed fine $14^3$ mesh with 8 OpenMP threads per MPI rank. Times are in seconds and efficiencies are percentages. RI preparation times are approximate.}
\label{tab:si-mpi-scaling}
\begin{tabular}{cccccccc}\toprule
MPI ranks & RI prep. & Assembly & ELPA & Optical & Total & $S(p)$ & $E(p)$ (\%)\\\midrule
1 & 675.22 & 5572.09 & 5295.46 & 90.78 & 11750.60 & 1.000 & 100.00\\
2 & 692.41 & 2763.02 & 2676.29 & 45.87 & 6233.24 & 1.885 & 94.26\\
4 & 755.99 & 1625.03 & 2104.29 & 28.43 & 4550.98 & 2.582 & 64.55\\
8 & 711.34 & 1138.54 & 1217.23 & 21.17 & 3117.01 & 3.770 & 47.12\\
16 & 1019.64 & 1138.17 & 968.42 & 19.90 & 3164.37 & 3.713 & 23.21\\
\bottomrule\end{tabular}
\end{table}

With 8 MPI ranks, increasing from 1 to 8 OpenMP threads per rank accelerates assembly by 6.16 and ELPA by 3.91 (Table~\ref{tab:si-thread-scaling}). The total-time speedup is 4.275, showing that OpenMP parallelism complements MPI parallelism. The limited gains from 8 to 16 MPI ranks (Table~\ref{tab:si-mpi-scaling}) and from 8 to 16 threads per rank (Table~\ref{tab:si-thread-scaling}) coincide with exceeding the 96 physical cores.

\begin{table}[htbp]
\centering
\setlength{\tabcolsep}{3pt}
\caption{OpenMP scaling of BSE with 8 MPI ranks. Times are in seconds and thread efficiencies are percentages; $S_{\mathrm{th}}$ is measured relative to 1 OpenMP thread per rank. RI preparation times are approximate.}
\label{tab:si-thread-scaling}
\begin{tabular}{cccccccc}\toprule
Threads/rank & RI prep. & Assembly & ELPA & Optical & Total & $S_{\mathrm{th}}$ & $E_{\mathrm{th}}$ (\%)\\\midrule
1 & 1418.45 & 7136.40 & 5078.64 & 28.59 & 13683.60 & 1.000 & 100.00\\
2 & 1044.23 & 4137.75 & 3975.52 & 25.46 & 9206.05 & 1.486 & 74.32\\
4 & 778.84 & 2169.25 & 2300.77 & 23.07 & 5291.03 & 2.586 & 64.65\\
8 & 701.93 & 1157.85 & 1300.06 & 22.53 & 3200.99 & 4.275 & 53.44\\
16 & 862.89 & 1203.65 & 959.14 & 34.16 & 3086.90 & 4.433 & 27.70\\
\bottomrule\end{tabular}
\end{table}

At 128 logical threads, assembly and ELPA times remain comparable across MPI--thread allocations (Table~\ref{tab:si-hybrid-scaling}), indicating that both parallel levels can be used interchangeably. Fewer MPI ranks further reduce preparation and memory overhead: $1\times128$ completes in 2846.68~s with 130.52~GiB peak memory, compared with 5144.32~s and 580.42~GiB for $64\times2$. This flexibility allows resource allocation to balance computation, preparation, and memory requirements.

\begin{table}[htbp]
\centering
\setlength{\tabcolsep}{3pt}
\caption{Stage-resolved BSE wall times and sampled peak memory for hybrid parallel configurations with 128 logical threads in total. $p\times t$ denotes MPI ranks times OpenMP threads per rank. Times are in seconds and memory is in GiB; RI preparation times are approximate, and peak memory is the maximum sampled sum of process resident memory.}
\label{tab:si-hybrid-scaling}
\begin{tabular}{cccccccc}\toprule
$p\times t$ & RI prep. & Assembly & ELPA & Optical & Total & Peak memory (GiB)\\\midrule
$1\times128$ & 627.40 & 1166.61 & 870.67 & 79.49 & 2846.68 & 130.52\\
$2\times64$ & 865.26 & 1168.07 & 877.81 & 77.34 & 3075.52 & 132.27\\
$4\times32$ & 804.58 & 1336.36 & 986.63 & 45.22 & 3221.96 & 131.65\\
$8\times16$ & 862.89 & 1203.65 & 959.14 & 34.16 & 3086.90 & 147.94\\
$16\times8$ & 1019.64 & 1138.17 & 968.42 & 19.90 & 3164.37 & 213.40\\
$32\times4$ & 1565.98 & 1247.33 & 1002.74 & 21.10 & 3850.46 & 340.22\\
$64\times2$ & 2775.22 & 1447.29 & 870.40 & 26.89 & 5144.32 & 580.42\\
\bottomrule\end{tabular}
\end{table}

\subsection*{Observed cost and future optimization}
At the largest fine mesh, full ELPA diagonalization accounts for approximately 77\% of the total BSE wall time. The largest BSE Hamiltonian treated in this work, for GaN on the $21\times21\times14$ mesh with 6 occupied and 8 unoccupied bands (Table~II of the main text), has dimension 296,352 and was also fully diagonalized. Dense-matrix storage and full diagonalization therefore remain major constraints on larger transition spaces.

We do not report wall-time comparisons with other BSE codes, because such timings would not compare like with like. Implementations differ in the kernel-interpolation scheme, the numerical representation of the BSE matrix, and the optical-response solver. For example, BerkeleyGW interpolates the kernel using projection coefficients obtained from overlaps between fine- and coarse-mesh wavefunctions~\cite{Deslippe2012}, rather than Fourier-interpolating the real-space screened interaction as in our approach. It can also construct real-valued BSE matrices for systems with suitable symmetry (Sec.~6.7 of Ref.~\cite{Deslippe2012}) and obtain absorption spectra by Haydock recursion~\cite{Haydock1980} without full diagonalization. Incorporating symmetry-compatible real-valued representations and iterative optical-response solvers is a priority for our next stage of development. The present timings provide a baseline for these optimizations.

\section*{S2. Coulomb truncation and coarse $\bm k$-mesh convergence}

\subsection*{Hard and smooth cutoff kernels}
We compare the Spencer--Alavi hard cutoff~\cite{Spencer2008} with a simplified smooth cutoff, defined in atomic units by
\begin{equation}
v_{\mathrm{SA}}(r)=\frac{\Theta(R_c-r)}{r},\qquad
v_{\mathrm{mSA}}(r)=\frac{f(r)}{r},\qquad
f(r)=\frac12\operatorname{erfc}\!\left[\frac{\ln(r/R_c)}{\ln w}\right].
\label{eq:cutoff-kernels}
\end{equation}
Here $\Theta$ is the step function, $w=1.092$, and $R_c=(3N_k\Omega_{\mathrm{cell}}/4\pi)^{1/3}$ defines a sphere with the coarse-mesh BvK supercell volume. Compared with Ren \textit{et al.}~\cite{Ren2021}, we use an equal-volume radius and apply smoothing directly to $1/r$. Separating the Coulomb kernel into short- and long-range components before truncation, as in Ref.~\cite{Ren2021}, had negligible effects in our tests.

Radial Fourier transforms convert the Coulomb convolution into multiplication by $\widetilde v(Q)$. For an atom-centered function $\phi_l(r)Y_{lm}(\hat{\bm r})$, the radial transform and convolved radial function are
\begin{equation}
\Phi_l(Q)=\int_0^\infty dr\,r^2j_l(Qr)\phi_l(r),\qquad
u_l(r)=\frac{2}{\pi}\int_0^\infty dQ\,Q^2j_l(Qr)\widetilde v(Q)\Phi_l(Q).
\label{eq:radial-coulomb-convolution}
\end{equation}
The angular part is treated analytically, leaving one-dimensional radial integrals. With $\widetilde v(\bm Q)=\int d\bm r\,e^{-i\bm Q\cdot\bm r}v(r)$ and $Q=|\bm Q|$, the kernels for $Q>0$ are
\begin{align}
\widetilde v_{\mathrm{SA}}(Q)&=\frac{4\pi}{Q^2}\bigl[1-\cos(QR_c)\bigr],
\label{eq:hard-cutoff-fourier}\\
\widetilde v_{\mathrm{mSA}}(Q)&=\frac{4\pi}{Q}\int_0^\infty dr\,f(r)\sin(Qr)=\frac{4\pi}{Q^2}F_{\mathrm{mSA}}(Q),
\label{eq:smooth-cutoff-fourier}\\
F_{\mathrm{mSA}}(Q)&=\frac{1}{\sqrt{\pi}}\int_{-\infty}^{\infty}dt\,e^{-t^2}
\bigl[1-\cos(QR_c w^t)\bigr].
\label{eq:smooth-cutoff-factor}
\end{align}
The finite $Q=0$ limits are $2\pi R_c^2$ and $2\pi R_c^2e^{(\ln w)^2}$, respectively. The smooth factor is evaluated numerically as a Gaussian average over hard-cutoff radii $R_c w^t$. For small $\ln w$, $w^t\approx1+t\ln w$ gives
\begin{equation}
\widetilde v_{\mathrm{mSA}}(Q)\approx\frac{4\pi}{Q^2}\Bigl[1-\cos(QR_c)\,e^{-(QR_c\ln w)^2/4}\Bigr].
\label{eq:smooth-cutoff-asymptotic}
\end{equation}
The relative deviation of the hard-cutoff kernel from the bare Coulomb kernel, $-\cos(QR_c)$, therefore does not decay with $Q$, whereas the smooth cutoff damps it on the scale $Q_d=2/(R_c\ln w)\approx23/R_c$.

Figure~\ref{fig:cou-cutoff-radial} connects the continuous real-space boundary to the damping of reciprocal-space oscillations. The smooth kernel retains the short-range $1/r$ behavior and approaches the bare Coulomb form more closely in the Fourier-space tail. Since $R_c$ varies with the coarse mesh, this damping provides a rationale for the reduced spectral sensitivity examined below. The two truncated kernels nearly coincide for $QR_c\lesssim10$ and both remain finite at $Q=0$, so smoothing removes the large-$Q$ oscillations without changing the small-$Q$ behavior.

\begin{figure}[htbp]
\centering
\includegraphics[width=0.98\linewidth]{coulomb_cutoff_radial.pdf}
\caption{Hard and smooth Coulomb kernels at the same $R_c$, with $w=1.092$. (a) Real-space kernels and (b) the cutoff region. (c) Fourier transforms $\widetilde v(Q)/(4\pi R_c^2)$ for $0\leq QR_c\leq15$ and (d) their tails for $15\leq QR_c\leq45$ on an enlarged vertical scale. Gray dotted, blue solid, and orange dashed curves denote bare, hard-cutoff, and smooth-cutoff kernels. Both truncated kernels remain finite at $Q=0$.}
\label{fig:cou-cutoff-radial}
\end{figure}

\subsection*{Real-space distributions of Coulomb matrix elements}
To examine how smoothing affects the interaction range, we compare the bare Coulomb matrix $V$ and screened interaction $W$ for coarse meshes of $7^3$, $8^3$, and $9^3$. For each atom pair $(I,J)$ and lattice translation $\bm R$, we characterize the complete auxiliary-basis block by its maximum and mean absolute entries,
\begin{equation}
m_T^{IJ}(\bm R)=\max_{\mu\nu}|T_{\mu\nu}^{IJ}(\bm R)|,\qquad
\overline m_T^{IJ}(\bm R)=\frac{1}{N_{IJ}}\sum_{\mu\nu}|T_{\mu\nu}^{IJ}(\bm R)|,\qquad T\in\{V,W\}.
\end{equation}
Here $N_{IJ}$ counts all entries in the block. The atom-pair distance is $d_{IJ}=|\bm R+\bm\tau_J-\bm\tau_I|$, where $\bm\tau_I$ and $\bm\tau_J$ are atomic positions within the unit cell.

\begin{figure}[p]
\centering
\includegraphics[width=0.98\linewidth,height=0.73\textheight,keepaspectratio]{si_cutoff_VW_max_mean_pair_distance.pdf}
\caption{Real-space interaction matrices for the Spencer--Alavi hard cutoff (left) and the simplified modified Spencer--Alavi smooth cutoff (right). Rows show the block maximum and mean absolute entries of $V$, followed by the corresponding quantities for $W$. Each point represents one complete atom-pair/translation block at distance $d_{IJ}=|\bm R+\bm\tau_J-\bm\tau_I|$. Corresponding panels share identical logarithmic vertical scales. Vertical dashed lines mark the maximum sampled atom-pair distances, rather than the cutoff radius $R_c$.}
\label{fig:si-lri-range}
\end{figure}

Figure~\ref{fig:si-lri-range} shows that smoothing primarily reduces the mean magnitude of distant interaction blocks. For matched blocks with $25\leq d_{IJ}\leq50$~bohr, the smooth-to-hard ratios of the equally weighted block means are 0.594, 0.569, and 0.565 for $V$ on the $7^3$, $8^3$, and $9^3$ meshes. The corresponding ratios for $W$ are 0.373, 0.323, and 0.378. In comparison, the averages of the block maxima change by less than 2.2\%. Smoothing therefore attenuates the average long-range matrix contributions while preserving the largest components. This real-space behavior complements the damping of reciprocal-space oscillations and motivates the spectral comparison below.

\subsection*{Spectral sensitivity to the coarse $\bm k$-mesh}
We assess the spectral consequences using the same three coarse meshes and a fixed fine $14^3$ mesh with 4 occupied and 4 unoccupied bands (43,904 transitions). For each cutoff and coarse mesh, IPA@$GW$ and singlet TDA-BSE share the quasiparticle transition energies and optical matrix elements constructed from KS orbitals and energy differences. Their Hamiltonians are
\begin{equation}
    \begin{aligned}
H^{\text{IPA}}_{ai \bm k_1,bj \bm k_2} &=(E_{a\bm{k}_1}^{\text{GW}}-E_{i\bm{k}_1}^{\text{GW}})\delta_{ab}\delta_{ij}\delta_{\bm{k}_1\bm{k}_2},  \\ 
H^{\mathrm{BSE}}_{ai \bm k_1,bj \bm k_2} &=H^{\text{IPA}}_{ai \bm k_1,bj \bm k_2}+2(a\bm{k}_1^*,i\bm{k}_1|V|j\bm{k}_2^*,b\bm{k}_2)-(j\bm{k}_2^*,i\bm{k}_1|W|a\bm{k}_1^*,b\bm{k}_2).
    \end{aligned}
\end{equation}

\begin{figure}[htbp]
\centering
\includegraphics[width=0.98\linewidth,height=0.68\textheight,keepaspectratio]{si_cutoff_spectra_compare.pdf}
\caption{Si spectra for three coarse meshes with the hard cutoff (left) and simplified smooth cutoff (right). Rows show IPA@$GW$ and singlet TDA-BSE. All curves use a fine $14^3$ mesh, four occupied and four unoccupied bands, all 43,904 states, and Lorentzian broadening 0.15~eV. Corresponding panels have identical axes, without independent normalization or energy shifts.}
\label{fig:si-coarse-spectra}
\end{figure}

We quantify the coarse-mesh sensitivity within each cutoff scheme $s$ by
\begin{equation}
e_M^{(s)}(n;9)=\frac{\|\varepsilon_{2,n}^{M,s}-\varepsilon_{2,9}^{M,s}\|_2}
{\|\varepsilon_{2,9}^{M,s}\|_2},\qquad M\in\{\mathrm{IPA},\mathrm{BSE}\},\quad n=7,8.
\end{equation}
The norms include 400 energy points from 2.00 to 5.99~eV in 0.01~eV steps. Each scheme uses its own finite $9^3$ reference. Figure~\ref{fig:si-coarse-spectra} and Table~\ref{tab:si-coarse-differences} show that smoothing reduces the BSE differences from 10.583\% to 2.640\% for $7^3$ and from 16.183\% to 2.331\% for $8^3$. The corresponding IPA@$GW$ differences remain at or below 1.050\% with smoothing. Together with the kernel and matrix analysis above, these results demonstrate improved coarse-mesh stability over the tested range, allowing sparser coarse meshes to reproduce the reference spectra more closely.

\begin{table}[htbp]
\centering\small
\caption{Relative spectral differences $100e_M^{(s)}(n;9)$ (\%) within each cutoff scheme.}
\label{tab:si-coarse-differences}
\begin{tabular}{lrrrr}\toprule
 & \multicolumn{2}{c}{Hard cutoff} & \multicolumn{2}{c}{Smooth cutoff}\\
Coarse mesh & IPA@$GW$ & TDA-BSE & IPA@$GW$ & TDA-BSE\\\midrule
$7^3$ & 9.680 & 10.583 & 0.707 & 2.640\\
$8^3$ & 0.222 & 16.183 & 1.050 & 2.331\\
\bottomrule\end{tabular}
\end{table}

\section*{S3. MgO absorption spectra and pseudopotential/basis dependence}
We compare MgO absorption spectra in Fig.~\ref{fig:mgo-ipa} at the independent-particle (IPA@KS) and interacting (BSE@KS) levels using KS energies, excluding differences arising from the $GW$ quasiparticle corrections. All these calculations use PBEsol, a lattice constant of 4.21~\AA, and a $15\times15\times15$ $\Gamma$-centered mesh. The transition space contains 4 occupied and 5 unoccupied bands (67,500 transitions) and Lorentzian broadening $\eta=0.30$~eV. ABACUS calculations use SG15 pseudopotentials with the TZDP basis and the APNS (ABACUS Pseudopotential-Numerical atomic orbital-Square) pseudopotential/basis setup~\cite{Huang2026APNS}, to show the effect of different pseudopotentials and NAO basis. The FHI-aims and VASP reference spectra are from Refs.~\cite{Zhou2025} and~\cite{Begum2021}, respectively. A BerkeleyGW spectrum is also included as a reference.

\begin{figure}[!b]
\centering
\includegraphics[width=0.98\linewidth]{MgO_IPA_KS_and_BSE_KS.pdf}
\caption{MgO absorption spectra without $GW$ corrections. Left: IPA@KS results from ABACUS with SG15+TZDP (blue) and APNS (purple), BerkeleyGW (orange dash-dotted), FHI-aims (green dashed), and VASP (red dotted). Right: BSE@KS results from ABACUS with SG15+TZDP (blue) and APNS (purple), and BerkeleyGW (orange dash-dotted).}
\label{fig:mgo-ipa}
\end{figure}

At the IPA@KS level, the APNS result closely follows the BerkeleyGW, FHI-aims, and VASP spectra over the whole energy range, whereas SG15+TZDP deviates mainly above about 13~eV, illustrating the sensitivity of optical intensities to the pseudopotential/basis representation. At BSE@KS, both ABACUS setups reproduce the principal structures of the BerkeleyGW spectrum. APNS brings the peak heights near 4.3 and 7.5~eV into closer agreement with BerkeleyGW than SG15+TZDP. The residual differences near 8--10~eV are common to both ABACUS setups and therefore do not originate from the one-particle basis; they likely reflect differences in the treatment of the screened interaction between the two codes. Together, the two panels show how the pseudopotential/basis representation affects the optical response before and after including the electron--hole interaction.

\begin{figure}[!t]
\centering
\includegraphics[width=0.7\linewidth]{MgO_BSE_GW.pdf}
\caption{MgO BSE@$GW$ absorption spectra from ABACUS+LibRPA with SG15+TZDP (blue) and APNS (purple), BerkeleyGW (orange dash-dotted), and FHI-aims (green). Experimental data from Roessler and Walker~\cite{Roessler1967} are shown in black.}
\label{fig:mgo-bse-gw}
\end{figure}

The BSE@$GW$ comparison in Fig.~\ref{fig:mgo-bse-gw} extends this analysis to spectra including quasiparticle corrections. Both ABACUS setups reproduce the principal absorption structures found with BerkeleyGW and FHI-aims. APNS improves the peak-height agreement with BerkeleyGW near 11~eV, while differences remain near 12.5 and 17~eV. The comparison shows that the pseudopotential/basis dependence observed at the KS level also affects the final $GW$+BSE spectra.

\FloatBarrier

% References are embedded (generated by BibTeX with apsrev4-2 from ../aipsamp.bib),
% so the Supplemental Material compiles on Overleaf without accessing files outside this folder.
% To regenerate after changing citations: use \bibliographystyle{apsrev4-2}\bibliography{../aipsamp}, run BibTeX locally, and paste the .bbl here.
%apsrev4-2.bst 2019-01-14 (MD) hand-edited version of apsrev4-1.bst
%Control: key (0)
%Control: author (72) initials jnrlst
%Control: editor formatted (1) identically to author
%Control: production of article title (-1) disabled
%Control: page (0) single
%Control: year (1) truncated
%Control: production of eprint (0) enabled
\begin{thebibliography}{9}%
\makeatletter
\providecommand \@ifxundefined [1]{%
 \@ifx{#1\undefined}
}%
\providecommand \@ifnum [1]{%
 \ifnum #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \@ifx [1]{%
 \ifx #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \natexlab [1]{#1}%
\providecommand \enquote  [1]{``#1''}%
\providecommand \bibnamefont  [1]{#1}%
\providecommand \bibfnamefont [1]{#1}%
\providecommand \citenamefont [1]{#1}%
\providecommand \href@noop [0]{\@secondoftwo}%
\providecommand \href [0]{\begingroup \@sanitize@url \@href}%
\providecommand \@href[1]{\@@startlink{#1}\@@href}%
\providecommand \@@href[1]{\endgroup#1\@@endlink}%
\providecommand \@sanitize@url [0]{\catcode `\\12\catcode `\$12\catcode
  `\&12\catcode `\#12\catcode `\^12\catcode `\_12\catcode `\%12\relax}%
\providecommand \@@startlink[1]{}%
\providecommand \@@endlink[0]{}%
\providecommand \url  [0]{\begingroup\@sanitize@url \@url }%
\providecommand \@url [1]{\endgroup\@href {#1}{\urlprefix }}%
\providecommand \urlprefix  [0]{URL }%
\providecommand \Eprint [0]{\href }%
\providecommand \doibase [0]{https://doi.org/}%
\providecommand \selectlanguage [0]{\@gobble}%
\providecommand \bibinfo  [0]{\@secondoftwo}%
\providecommand \bibfield  [0]{\@secondoftwo}%
\providecommand \translation [1]{[#1]}%
\providecommand \BibitemOpen [0]{}%
\providecommand \bibitemStop [0]{}%
\providecommand \bibitemNoStop [0]{.\EOS\space}%
\providecommand \EOS [0]{\spacefactor3000\relax}%
\providecommand \BibitemShut  [1]{\csname bibitem#1\endcsname}%
\let\auto@bib@innerbib\@empty
%</preamble>
\bibitem [{\citenamefont {Gong}\ \emph {et~al.}(2026)\citenamefont {Gong},
  \citenamefont {Zhang}, \citenamefont {Lin}, \citenamefont {Jia},
  \citenamefont {Guan}, \citenamefont {He},\ and\ \citenamefont
  {Ren}}]{gong2026}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {H.}~\bibnamefont
  {Gong}}, \bibinfo {author} {\bibfnamefont {M.-Y.}\ \bibnamefont {Zhang}},
  \bibinfo {author} {\bibfnamefont {P.}~\bibnamefont {Lin}}, \bibinfo {author}
  {\bibfnamefont {B.}~\bibnamefont {Jia}}, \bibinfo {author} {\bibfnamefont
  {Z.}~\bibnamefont {Guan}}, \bibinfo {author} {\bibfnamefont {L.}~\bibnamefont
  {He}},\ and\ \bibinfo {author} {\bibfnamefont {X.}~\bibnamefont {Ren}},\
  }\href {https://doi.org/10.1103/47j8-8kll} {\bibfield  {journal} {\bibinfo
  {journal} {Phys. Rev. B}\ }\textbf {\bibinfo {volume} {114}},\ \bibinfo
  {pages} {175139} (\bibinfo {year} {2026})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Deslippe}\ \emph {et~al.}(2012)\citenamefont
  {Deslippe}, \citenamefont {Samsonidze}, \citenamefont {Strubbe},
  \citenamefont {Jain}, \citenamefont {Cohen},\ and\ \citenamefont
  {Louie}}]{Deslippe2012}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {J.}~\bibnamefont
  {Deslippe}}, \bibinfo {author} {\bibfnamefont {G.}~\bibnamefont
  {Samsonidze}}, \bibinfo {author} {\bibfnamefont {D.~A.}\ \bibnamefont
  {Strubbe}}, \bibinfo {author} {\bibfnamefont {M.}~\bibnamefont {Jain}},
  \bibinfo {author} {\bibfnamefont {M.~L.}\ \bibnamefont {Cohen}},\ and\
  \bibinfo {author} {\bibfnamefont {S.~G.}\ \bibnamefont {Louie}},\ }\href
  {https://doi.org/https://doi.org/10.1016/j.cpc.2011.12.006} {\bibfield
  {journal} {\bibinfo  {journal} {Comput. Phys. Commun.}\ }\textbf {\bibinfo
  {volume} {183}},\ \bibinfo {pages} {1269} (\bibinfo {year}
  {2012})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Haydock}(1980)}]{Haydock1980}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {R.}~\bibnamefont
  {Haydock}},\ }\href {https://doi.org/10.1016/0010-4655(80)90004-6} {\bibfield
   {journal} {\bibinfo  {journal} {Comput. Phys. Commun.}\ }\textbf {\bibinfo
  {volume} {20}},\ \bibinfo {pages} {11} (\bibinfo {year} {1980})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Spencer}\ and\ \citenamefont
  {Alavi}(2008)}]{Spencer2008}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {J.}~\bibnamefont
  {Spencer}}\ and\ \bibinfo {author} {\bibfnamefont {A.}~\bibnamefont
  {Alavi}},\ }\href {https://doi.org/10.1103/PhysRevB.77.193110} {\bibfield
  {journal} {\bibinfo  {journal} {Phys. Rev. B}\ }\textbf {\bibinfo {volume}
  {77}},\ \bibinfo {pages} {193110} (\bibinfo {year} {2008})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Ren}\ \emph {et~al.}(2021)\citenamefont {Ren},
  \citenamefont {Merz}, \citenamefont {Jiang}, \citenamefont {Yao},
  \citenamefont {Rampp}, \citenamefont {Lederer}, \citenamefont {Blum},\ and\
  \citenamefont {Scheffler}}]{Ren2021}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {X.}~\bibnamefont
  {Ren}}, \bibinfo {author} {\bibfnamefont {F.}~\bibnamefont {Merz}}, \bibinfo
  {author} {\bibfnamefont {H.}~\bibnamefont {Jiang}}, \bibinfo {author}
  {\bibfnamefont {Y.}~\bibnamefont {Yao}}, \bibinfo {author} {\bibfnamefont
  {M.}~\bibnamefont {Rampp}}, \bibinfo {author} {\bibfnamefont
  {H.}~\bibnamefont {Lederer}}, \bibinfo {author} {\bibfnamefont
  {V.}~\bibnamefont {Blum}},\ and\ \bibinfo {author} {\bibfnamefont
  {M.}~\bibnamefont {Scheffler}},\ }\href
  {https://doi.org/10.1103/PhysRevMaterials.5.013807} {\bibfield  {journal}
  {\bibinfo  {journal} {Phys. Rev. Mater.}\ }\textbf {\bibinfo {volume} {5}},\
  \bibinfo {pages} {013807} (\bibinfo {year} {2021})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Huang}\ \emph {et~al.}(2026)\citenamefont {Huang},
  \citenamefont {Jin}, \citenamefont {Zhang},\ and\ \citenamefont
  {Chen}}]{Huang2026APNS}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {Y.}~\bibnamefont
  {Huang}}, \bibinfo {author} {\bibfnamefont {Z.}~\bibnamefont {Jin}}, \bibinfo
  {author} {\bibfnamefont {L.}~\bibnamefont {Zhang}},\ and\ \bibinfo {author}
  {\bibfnamefont {M.}~\bibnamefont {Chen}},\ }\bibfield  {journal} {\bibinfo
  {journal} {arXiv preprint arXiv:2603.13995}\ }\href
  {https://doi.org/10.48550/arXiv.2603.13995} {10.48550/arXiv.2603.13995}
  (\bibinfo {year} {2026})\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Zhou}\ \emph {et~al.}(2025)\citenamefont {Zhou},
  \citenamefont {Yao}, \citenamefont {Blum}, \citenamefont {Ren},\ and\
  \citenamefont {Kanai}}]{Zhou2025}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {R.}~\bibnamefont
  {Zhou}}, \bibinfo {author} {\bibfnamefont {Y.}~\bibnamefont {Yao}}, \bibinfo
  {author} {\bibfnamefont {V.}~\bibnamefont {Blum}}, \bibinfo {author}
  {\bibfnamefont {X.}~\bibnamefont {Ren}},\ and\ \bibinfo {author}
  {\bibfnamefont {Y.}~\bibnamefont {Kanai}},\ }\href
  {https://doi.org/10.1021/acs.jctc.4c01245} {\bibfield  {journal} {\bibinfo
  {journal} {J. Chem. Theory Comput.}\ }\textbf {\bibinfo {volume} {21}},\
  \bibinfo {pages} {291} (\bibinfo {year} {2025})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Begum}\ \emph {et~al.}(2021)\citenamefont {Begum},
  \citenamefont {Gruner}, \citenamefont {Vorwerk}, \citenamefont {Draxl},\ and\
  \citenamefont {Pentcheva}}]{Begum2021}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {V.}~\bibnamefont
  {Begum}}, \bibinfo {author} {\bibfnamefont {M.~E.}\ \bibnamefont {Gruner}},
  \bibinfo {author} {\bibfnamefont {C.}~\bibnamefont {Vorwerk}}, \bibinfo
  {author} {\bibfnamefont {C.}~\bibnamefont {Draxl}},\ and\ \bibinfo {author}
  {\bibfnamefont {R.}~\bibnamefont {Pentcheva}},\ }\href
  {https://doi.org/10.1103/PhysRevB.103.195128} {\bibfield  {journal} {\bibinfo
   {journal} {Phys. Rev. B}\ }\textbf {\bibinfo {volume} {103}},\ \bibinfo
  {pages} {195128} (\bibinfo {year} {2021})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Roessler}\ and\ \citenamefont
  {Walker}(1967)}]{Roessler1967}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {D.~M.}\ \bibnamefont
  {Roessler}}\ and\ \bibinfo {author} {\bibfnamefont {W.~C.}\ \bibnamefont
  {Walker}},\ }\href {https://doi.org/10.1103/PhysRev.159.733} {\bibfield
  {journal} {\bibinfo  {journal} {Phys. Rev.}\ }\textbf {\bibinfo {volume}
  {159}},\ \bibinfo {pages} {733} (\bibinfo {year} {1967})}\BibitemShut
  {NoStop}%
\end{thebibliography}%
\end{document}

